A note on Zamolodchikov's recursion relation for the torus conformal block and its light limit

In this paper, we review the Zamolodchikov-like recursion relations for torus one-point conformal blocks in both Liouville and $A_2$ Toda theories. Starting from these relations, we derive the corresponding recursion relations in the light asymptotic limit. In Liouville theory, the light-limit recursion reproduces the known expression for the one-point light conformal block in terms of the Gauss hypergeometric function. For $A_2$ Toda theory, our recursion relation provides a new, efficient method for explicit calculations, and we have verified that it is in full agreement with previously known results in the literature. Last but not least, we present closed-form expressions for the coefficients of the insertion-point expansion for both the generic and light $A_2$ Toda one-point blocks.

==> anc/arxivZamL.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    130289,       3653]
NotebookOptionsPosition[    123787,       3542]
NotebookOutlinePosition[    124192,       3558]
CellTagsIndexPosition[    124149,       3555]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Liouville", "Chapter",
 CellChangeTimes->{{3.99215459765536*^9, 
  3.992154606521491*^9}},ExpressionUUID->"95e2eec9-52c1-472c-adc6-\
6d1a40b825a0"],

Cell[CellGroupData[{

Cell["Liouville torus general   recursion ", "Section",
 CellChangeTimes->{{3.991186525931653*^9, 3.991186533309803*^9}, {
   3.991189798263793*^9, 3.991189810855507*^9}, {3.991190876794012*^9, 
   3.9911908887211227`*^9}, 3.9911909236922126`*^9, {3.9911918749785967`*^9, 
   3.9911918934026155`*^9}, {3.991788151419509*^9, 3.9917881586513343`*^9}, {
   3.992157584721108*^9, 
   3.992157601690687*^9}},ExpressionUUID->"2c1d1849-fa04-4001-8c3e-\
b5ca73634a15"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"H", ",", "R", ",", "\[CapitalDelta]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"h", "=", 
    RowBox[{
     RowBox[{"\[CapitalDelta]_", 
      RowBox[{"{", "\[Alpha]", "}"}], " ", 
      RowBox[{"R", "[", 
       RowBox[{"m", ",", "n"}], "]"}]}], "=", 
     RowBox[{
      RowBox[{"R_", 
       RowBox[{"{", 
        RowBox[{"m", ",", "n"}], "}"}], " ", 
       RowBox[{"H", "[", 
        RowBox[{"h", ",", "L"}], "]"}]}], "=", 
      RowBox[{
       RowBox[{"H", 
        RowBox[{"(", 
         RowBox[{"h", ";", "q"}], ")"}], " ", "truncated", " ", "to", " ", 
        "total", " ", "level"}], "<=", "L"}]}]}]}], "*)"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"h_", ",", "0"}], "]"}], ":=", "1"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"h_", ",", 
     RowBox[{"L_Integer", "?", "Positive"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"h", ",", "L"}], "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", " ", "n"}], "<=", "L"}], ",", 
         RowBox[{
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"m", " ", "n"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{"R", "[", 
            RowBox[{"m", ",", "n"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"h", "-", 
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"m", ",", "n"}], "]"}]}], ")"}]}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[CapitalDelta]", "[", 
              RowBox[{"m", ",", "n"}], "]"}], "+", 
             RowBox[{"m", " ", "n"}]}], ",", 
            RowBox[{"L", "-", 
             RowBox[{"m", " ", "n"}]}]}], "]"}]}], ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9909583111861687`*^9, 3.9909583111861687`*^9}, {
   3.990958409127573*^9, 3.9909584794689927`*^9}, 3.9909585270807767`*^9, {
   3.9909585832147655`*^9, 3.9909586474472847`*^9}, {3.9921548703449645`*^9, 
   3.9921548799933624`*^9}, {3.992155241008156*^9, 3.992155245133504*^9}, {
   3.992155369891082*^9, 3.9921553831231184`*^9}, {3.992155819759158*^9, 
   3.9921558337062693`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"aeecfad4-3a66-424c-a917-95eab7b313ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"h", ",", "2"}], "]"}], ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.990958333439297*^9, 3.990958337981988*^9}, {
  3.99095866882619*^9, 3.9909586756746635`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"c4c0a8a0-a150-4c03-926b-4883a4c86e7d"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"R", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}], 
   RowBox[{"h", "-", 
    RowBox[{"\[CapitalDelta]", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}]], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"R", "[", 
        RowBox[{"1", ",", "1"}], "]"}], "2"], 
      RowBox[{"h", "-", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"R", "[", 
       RowBox[{"1", ",", "2"}], "]"}], 
      RowBox[{"h", "-", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}]], "+", 
     FractionBox[
      RowBox[{"R", "[", 
       RowBox[{"2", ",", "1"}], "]"}], 
      RowBox[{"h", "-", 
       RowBox[{"\[CapitalDelta]", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.990958338508979*^9, 3.990958462149782*^9, 3.990958493178383*^9, {
   3.990958656569322*^9, 3.990958676389132*^9}, 3.9911011290704823`*^9, 
   3.9911089915465174`*^9, 3.9911858666032376`*^9, 3.9911907024877577`*^9, 
   3.991789358755218*^9, 3.9917895892777925`*^9, 3.991808292028287*^9, 
   3.992155850550005*^9, 3.9922205959546633`*^9, 3.9922206281096616`*^9, 
   3.9922207074726725`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"7aaf6a4b-a0e8-48df-8e40-711b9ae6540b"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"b", "+", 
    FractionBox["1", "b"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleQQ", "=", 
   RowBox[{
    SubscriptBox["QQ", 
     RowBox[{"m_", ",", "n_"}]], "\[RuleDelayed]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", " ", "b"}], "+", 
      RowBox[{"n", " ", 
       FractionBox["1", "b"]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ruleh", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"m_", ",", "n_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Q", "2"], "-", 
         SuperscriptBox[
          SubscriptBox["QQ", 
           RowBox[{"m", ",", "n"}]], "2"]}], "4"], ")"}]}], ",", 
     RowBox[{"h", "\[Rule]", " ", 
      RowBox[{"\[Alpha]", " ", 
       RowBox[{"(", 
        RowBox[{"Q", "-", " ", "\[Alpha]"}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ProdLamb", "[", 
   RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Or", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"k", "==", "0"}], "&&", 
         RowBox[{"l", "==", "0"}]}], ",", 
        RowBox[{
         RowBox[{"k", "==", "m"}], "&&", 
         RowBox[{"l", "==", "n"}]}]}], "]"}], ",", "1", ",", 
      SubscriptBox["QQ", 
       RowBox[{"k", ",", "l"}]]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"1", "-", "m"}], ",", "m"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      RowBox[{"1", "-", "n"}], ",", "n"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"ProdLamb", "[", 
      RowBox[{"m", ",", "n"}], "]"}]}]], 
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "-", " ", 
        SubscriptBox["QQ", 
         RowBox[{"r", ",", "s"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "\[Lambda]", "+", 
        SubscriptBox["QQ", 
         RowBox[{"r", ",", "s"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "-", "Q", "+", " ", "\[Lambda]", "-", 
        SubscriptBox["QQ", 
         RowBox[{"r", ",", "s"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"Q", "-", " ", "\[Lambda]", "+", 
        SubscriptBox["QQ", 
         RowBox[{"r", ",", "s"}]]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", 
       RowBox[{"1", "-", "m"}], ",", 
       RowBox[{"m", "-", "1"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"1", "-", "n"}], ",", 
       RowBox[{"n", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.991101070820345*^9, 3.991101074560033*^9}, 
   3.991101136657134*^9, {3.9911012691592884`*^9, 3.991101275880313*^9}, {
   3.9917890284965177`*^9, 3.991789128863523*^9}, {3.991789239463118*^9, 
   3.9917892591296535`*^9}, {3.991789317316307*^9, 3.991789330634915*^9}, 
   3.992154890104332*^9, {3.9921549634301996`*^9, 3.992154970543272*^9}, {
   3.992155306846569*^9, 3.9921553555962152`*^9}, {3.992158374320771*^9, 
   3.9921583745120263`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"91951460-bc92-4c8c-bba8-6c5e745bad02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"h", ",", "2"}], "]"}], ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.9921558759282265`*^9, 3.9921558845237403`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"79f54a6e-3665-4fbc-afc8-cb3fbfe6d251"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"(", 
     RowBox[{"\[Lambda]", "-", 
      SubscriptBox["QQ", 
       RowBox[{"0", ",", "0"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "b"]}], "+", "\[Lambda]", "-", 
      SubscriptBox["QQ", 
       RowBox[{"0", ",", "0"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"b", "-", "\[Lambda]", "+", 
      SubscriptBox["QQ", 
       RowBox[{"0", ",", "0"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "b"], "+", "b", "-", "\[Lambda]", "+", 
      SubscriptBox["QQ", 
       RowBox[{"0", ",", "0"}]]}], ")"}]}], 
   RowBox[{"2", " ", 
    SubscriptBox["QQ", 
     RowBox[{"0", ",", "1"}]], " ", 
    SubscriptBox["QQ", 
     RowBox[{"1", ",", "0"}]], " ", 
    RowBox[{"(", 
     RowBox[{"h", "-", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], ")"}]}]], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Lambda]", "-", 
          SubscriptBox["QQ", 
           RowBox[{"0", ",", "0"}]]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "b"]}], "+", "\[Lambda]", "-", 
          SubscriptBox["QQ", 
           RowBox[{"0", ",", "0"}]]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "\[Lambda]", "+", 
          SubscriptBox["QQ", 
           RowBox[{"0", ",", "0"}]]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", "b", "-", "\[Lambda]", "+", 
          SubscriptBox["QQ", 
           RowBox[{"0", ",", "0"}]]}], ")"}], "2"]}], 
      RowBox[{"4", " ", 
       SubsuperscriptBox["QQ", 
        RowBox[{"0", ",", "1"}], "2"], " ", 
       SubsuperscriptBox["QQ", 
        RowBox[{"1", ",", "0"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"h", "-", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "-", 
         SubscriptBox["QQ", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "b"]}], "+", "\[Lambda]", "-", 
         SubscriptBox["QQ", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "\[Lambda]", "+", 
         SubscriptBox["QQ", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "b"], "+", "b", "-", "\[Lambda]", "+", 
         SubscriptBox["QQ", 
          RowBox[{"0", ",", 
           RowBox[{"-", "1"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "-", 
         SubscriptBox["QQ", 
          RowBox[{"0", ",", "1"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "b"]}], "+", "\[Lambda]", "-", 
         SubscriptBox["QQ", 
          RowBox[{"0", ",", "1"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "\[Lambda]", "+", 
         SubscriptBox["QQ", 
          RowBox[{"0", ",", "1"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "b"], "+", "b", "-", "\[Lambda]", "+", 
         SubscriptBox["QQ", 
          RowBox[{"0", ",", "1"}]]}], ")"}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["QQ", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}]], " ", 
       SubscriptBox["QQ", 
        RowBox[{"0", ",", "1"}]], " ", 
       SubscriptBox["QQ", 
        RowBox[{"0", ",", "2"}]], " ", 
       SubscriptBox["QQ", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}]], " ", 
       SubscriptBox["QQ", 
        RowBox[{"1", ",", "0"}]], " ", 
       SubscriptBox["QQ", 
        RowBox[{"1", ",", "1"}]], " ", 
       RowBox[{"(", 
        RowBox[{"h", "-", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "-", 
         SubscriptBox["QQ", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "b"]}], "+", "\[Lambda]", "-", 
         SubscriptBox["QQ", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "\[Lambda]", "+", 
         SubscriptBox["QQ", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "b"], "+", "b", "-", "\[Lambda]", "+", 
         SubscriptBox["QQ", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "-", 
         SubscriptBox["QQ", 
          RowBox[{"1", ",", "0"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "b"]}], "+", "\[Lambda]", "-", 
         SubscriptBox["QQ", 
          RowBox[{"1", ",", "0"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "-", "\[Lambda]", "+", 
         SubscriptBox["QQ", 
          RowBox[{"1", ",", "0"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "b"], "+", "b", "-", "\[Lambda]", "+", 
         SubscriptBox["QQ", 
          RowBox[{"1", ",", "0"}]]}], ")"}]}], 
      RowBox[{"2", " ", 
       SubscriptBox["QQ", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0"}]], " ", 
       SubscriptBox["QQ", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}]], " ", 
       SubscriptBox["QQ", 
        RowBox[{"0", ",", "1"}]], " ", 
       SubscriptBox["QQ", 
        RowBox[{"1", ",", "0"}]], " ", 
       SubscriptBox["QQ", 
        RowBox[{"1", ",", "1"}]], " ", 
       SubscriptBox["QQ", 
        RowBox[{"2", ",", "0"}]], " ", 
       RowBox[{"(", 
        RowBox[{"h", "-", 
         RowBox[{"\[CapitalDelta]", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], ")"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.992155862640374*^9, 3.992155885576993*^9}, 
   3.992220595972089*^9, 3.9922206281346684`*^9, 3.9922207074931793`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"d58c75ce-47bb-4253-8acb-837e0b1cc032"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Code Liouville light", "Section",
 CellChangeTimes->{{3.99156331289662*^9, 
  3.991563334039079*^9}},ExpressionUUID->"5d5235be-94ca-4a7f-8475-\
3f4d70ab3ad3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Hl", ",", "Rl", ",", "\[Alpha]t"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.992155948856675*^9, 3.99215597985575*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"c6ac195b-a02a-463b-8f7c-0931a0017fca"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"hh", "[", 
     RowBox[{"m", ",", "n"}], "]"}], "=", 
    RowBox[{
     RowBox[{"\[CapitalDelta]_", 
      RowBox[{"{", 
       RowBox[{"m", ",", "n"}], "}"}], " ", 
      RowBox[{"R", "[", 
       RowBox[{"m", ",", "n"}], "]"}]}], "=", 
     RowBox[{
      RowBox[{"R_", 
       RowBox[{"{", 
        RowBox[{"m", ",", "n"}], "}"}], " ", 
       RowBox[{"H", "[", 
        RowBox[{"h", ",", "L"}], "]"}]}], "=", 
      RowBox[{
       RowBox[{"H", 
        RowBox[{"(", 
         RowBox[{"h", ";", "q"}], ")"}], " ", "truncated", " ", "to", " ", 
        "total", " ", "level"}], "<=", "L"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Hl", "[", 
      RowBox[{"\[Alpha]t_", ",", "0"}], "]"}], ":=", "1"}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Hl", "[", 
      RowBox[{"\[Alpha]t_", ",", 
       RowBox[{"L_Integer", "?", "Positive"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Hl", "[", 
       RowBox[{"\[Alpha]t", ",", "L"}], "]"}], "=", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"m", " ", "<=", "L"}], ",", 
            RowBox[{
             SuperscriptBox["q", "m"], " ", 
             FractionBox[
              RowBox[{"Rl", "[", "m", "]"}], 
              RowBox[{
               RowBox[{"2", " ", "\[Alpha]t"}], "+", "m", "-", "1"}]], " ", 
             RowBox[{"Hl", "[", 
              RowBox[{
               FractionBox[
                RowBox[{"1", "+", "m"}], "2"], ",", 
               RowBox[{"L", "-", "m"}]}], " ", "]"}]}], ",", "0"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", "L"}], "}"}]}], "]"}]}]}]}]}], ";"}]}]}
  ]], "Input",
 CellChangeTimes->{{3.9909583111861687`*^9, 3.9909583111861687`*^9}, {
   3.990958409127573*^9, 3.9909584794689927`*^9}, 3.9909585270807767`*^9, {
   3.9909585832147655`*^9, 3.9909586474472847`*^9}, {3.991564449915176*^9, 
   3.9915645633851357`*^9}, {3.9915647543674583`*^9, 3.9915647683248796`*^9}, 
   3.9915648115801487`*^9, {3.991564898342574*^9, 3.9915649387663927`*^9}, {
   3.9915650315963707`*^9, 3.9915650339083996`*^9}, {3.991792237805133*^9, 
   3.991792263828989*^9}, {3.9921559830905094`*^9, 3.9921559968815527`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d0c1f5a7-ac68-476c-80d5-0bc08b4d185d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Hl", "[", 
    RowBox[{"\[Alpha]t", ",", "2"}], "]"}], ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.990958333439297*^9, 3.990958337981988*^9}, {
   3.99095866882619*^9, 3.9909586756746635`*^9}, {3.9915646104908504`*^9, 
   3.991564612253344*^9}, {3.991792249147895*^9, 3.991792252062518*^9}, 
   3.9917998934435797`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"94c84932-a5d0-44b2-b7e9-0b45951591b9"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{"Rl", "[", "1", "]"}]}], "\[Alpha]t"], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"Rl", "[", "1", "]"}], "2"], "\[Alpha]t"], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Rl", "[", "2", "]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Alpha]t"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.990958338508979*^9, 3.990958462149782*^9, 3.990958493178383*^9, {
   3.990958656569322*^9, 3.990958676389132*^9}, 3.9911011290704823`*^9, 
   3.9911089915465174`*^9, 3.9911858666032376`*^9, 3.9911907024877577`*^9, 
   3.991564613817172*^9, 3.9915648244621396`*^9, 3.99156511772272*^9, 
   3.9917998567230606`*^9, {3.991799887160815*^9, 3.9917998939827228`*^9}, 
   3.991799990509166*^9, 3.991808502972498*^9, 3.992156044010952*^9, 
   3.992220645197903*^9, 3.9922207114015923`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"5a4b01eb-591e-4f56-a4e3-2eef1820e1b5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"b", "+", 
    FractionBox["1", "b"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.991101070820345*^9, 3.991101074560033*^9}, 
   3.991101136657134*^9, {3.9911012691592884`*^9, 3.991101275880313*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"13951799-c9fd-444c-830e-54028d54adce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rl", "[", "m_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"1", "-", "\[Lambda]t"}], ",", "m"}], "]"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{"\[Lambda]t", ",", "m"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"m", "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", "1"}], ")"}], "!"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.9909591277817917`*^9, 3.990959127782792*^9}, {
   3.990959176419901*^9, 3.990959238616688*^9}, 3.990959269564765*^9, {
   3.99095954512256*^9, 3.9909595703175344`*^9}, {3.990959960980297*^9, 
   3.990959979889007*^9}, {3.990960137093032*^9, 3.9909602382636433`*^9}, 
   3.9911012258997555`*^9, 3.9911906001405344`*^9, {3.991464379965583*^9, 
   3.99146438890851*^9}, 3.991464432902102*^9, {3.9915646543123417`*^9, 
   3.991564739947866*^9}, {3.991799944834645*^9, 3.991799947335986*^9}, 
   3.992156016827733*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"642f0316-9fa7-4122-9ec9-84f8eabd97a1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "deriving", " ", "the", " ", "hypergeometric", " ", "result", " ", "for", 
   " ", "the", " ", "conformal", " ", "block"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9922212429532175`*^9, 
  3.9922212933149137`*^9}},ExpressionUUID->"7eb27262-210a-45a0-9de1-\
4de1d6f8b3be"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Hl", "[", 
     RowBox[{"\[Alpha]t", ",", "6"}], "]"}], ",", "q", ",", "Factor"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"x2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], 
       RowBox[{"-", "\[Lambda]t"}]], "%"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "q", "]"}], "6"]}], ",", "q", ",", "Factor"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9915648388935347`*^9, 3.991564857646489*^9}, {
  3.991565234770958*^9, 3.991565333475666*^9}, {3.9917999168954067`*^9, 
  3.9917999523586197`*^9}, {3.9918001291756077`*^9, 3.9918001308396134`*^9}, {
  3.9918085383938513`*^9, 3.9918086247424808`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"2d11246f-af68-44fb-b5c5-f5163596f466"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"q", " ", "\[Lambda]t", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}]}], 
   RowBox[{"2", " ", "\[Alpha]t"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "2"], " ", "\[Lambda]t", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}]}], 
   RowBox[{"4", " ", "\[Alpha]t", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "3"], " ", "\[Lambda]t", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}]}], 
   RowBox[{"24", " ", "\[Alpha]t", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Alpha]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "4"], " ", "\[Lambda]t", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}]}], 
   RowBox[{"96", " ", "\[Alpha]t", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Alpha]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", "5"], " ", "\[Lambda]t", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ")"}]}], 
   RowBox[{"960", " ", "\[Alpha]t", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Alpha]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Alpha]t"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", " ", "\[Alpha]t"}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.991564845904748*^9, 3.9915648580014286`*^9}, 
   3.9915651391826067`*^9, 3.9915652604484425`*^9, 3.9915652960219183`*^9, 
   3.9915653345311704`*^9, {3.991799918039461*^9, 3.991799957133381*^9}, 
   3.9917999981848254`*^9, 3.991800132077776*^9, 3.9918085093505344`*^9, 
   3.991808539528764*^9, {3.9918085806235604`*^9, 3.9918086259377604`*^9}, 
   3.9921560552517605`*^9, 3.9922206452886744`*^9, 3.992220711457341*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"59cb96ee-5efb-4c41-9cf8-e88d574a3785"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"resLight", "=", 
   RowBox[{"Hypergeometric2F1", "[", 
    RowBox[{"\[Lambda]t", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[Alpha]t"}], "+", "\[Lambda]t"}], ",", 
     RowBox[{"2", " ", "\[Alpha]t"}], ",", "q"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9918001635488167`*^9, 3.9918001865233517`*^9}, {
  3.991800240911366*^9, 3.9918002699337597`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"c36ec573-7117-4ba2-959b-a7d2d4261973"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"x2", "-", "resLight", "+", 
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], "6"]}]], "Input",
 CellChangeTimes->{{3.9918003503236456`*^9, 3.9918003837927914`*^9}, {
  3.9918086339539967`*^9, 3.9918086374571075`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"8edd0973-2dc6-4525-8b74-96c6ba8b6eac"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], "6"],
  SeriesData[$CellContext`q, 0, {}, 6, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9918003676615314`*^9, 3.991800384871419*^9}, 
   3.9918086380709352`*^9, 3.992156111976282*^9, 3.9922206453523836`*^9, 
   3.9922207114999037`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"a76dfa9e-e43f-4a33-8bbb-ded10e9c8fcd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compering the light recursion with the general one", "Section",
 CellChangeTimes->{{3.9921561240974197`*^9, 
  3.992156152948344*^9}},ExpressionUUID->"00dfcf40-4ac0-4046-8bbb-\
4293aedec076"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Here", ",", 
   RowBox[{
   "we", " ", "compare", " ", "the", " ", "light", " ", "recursion", " ", 
    "relation", " ", "with", " ", "the", " ", "generic", " ", 
    RowBox[{"one", ".", "To"}], " ", "do", " ", "so"}], ",", 
   RowBox[{
   "one", " ", "also", " ", "has", " ", "to", " ", "run", " ", "the", " ", 
    "code", " ", "for", " ", 
    RowBox[{"the", ":", " ", 
     RowBox[{
     "Liouville", " ", "torus", " ", "general", " ", "recursion", " ", "AND", 
      " ", "Code", " ", "Liouville", " ", "light"}]}]}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9922211514622583`*^9, 
  3.9922212121720223`*^9}},ExpressionUUID->"c96fd1c0-d8eb-4cbe-ba34-\
c99d90ae0f79"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"H", "[", 
       RowBox[{"h", ",", "6"}], "]"}], "/.", "ruleh"}], "/.", "ruleQQ"}], "/.", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     RowBox[{"b", " ", "\[Lambda]t"}]}]}], "/.", 
   RowBox[{"\[Alpha]", "->", " ", 
    RowBox[{"b", " ", "\[Alpha]t"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", "Normal"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"%", "-", 
     RowBox[{"Hl", "[", 
      RowBox[{"\[Alpha]t", ",", "6"}], "]"}]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"q", ",", "0", ",", "6"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.992156402993573*^9, 3.9921564357628393`*^9}, {
  3.9921564856053104`*^9, 3.992156557921461*^9}, {3.992156924725318*^9, 
  3.9921569685509353`*^9}, {3.992157468995512*^9, 3.9921574739730983`*^9}, {
  3.9921584009403787`*^9, 3.992158406980549*^9}, {3.9922205431159725`*^9, 
  3.992220584505455*^9}, {3.992220699241395*^9, 3.9922207359351883`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"0d7c5900-a622-4a0f-8816-5fbff541b3ee"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], "7"],
  SeriesData[$CellContext`q, 0, {}, 7, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.992156397670452*^9, 3.992156443588972*^9}, 
   3.9921565004697266`*^9, 3.9921565308706837`*^9, {3.992156919374175*^9, 
   3.992156952611308*^9}, {3.99215746159249*^9, 3.992157479148858*^9}, 
   3.9922206484385166`*^9, {3.9922207163371525`*^9, 3.9922207364251394`*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"a33f4c7a-5efb-42f7-8ea6-a6c6233a7a95"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["A", "2"], "  ", "Toda", " "}]], "Chapter",
 CellChangeTimes->{{3.9921574936874685`*^9, 3.9921575232097893`*^9}, 
   3.9921575670706444`*^9},ExpressionUUID->"73c8281a-a236-49e3-89cf-\
7aa914e55044"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["A", "2"], "  ", "Toda", " ", "torus", " ", "general", "   ", 
  "recursion"}]], "Section",
 CellChangeTimes->{{3.9921576114874816`*^9, 
  3.9921576300849586`*^9}},ExpressionUUID->"97eee4fa-cba2-4903-8e96-\
3c3dae7aaeb2"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.992159092362361*^9, 3.9921590929457507`*^9}, {
   3.992159879666581*^9, 3.9921598835366135`*^9}, 
   3.992425417572071*^9},ExpressionUUID->"ee822f31-c846-4d0f-84eb-\
7bcdb16f0afc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"H", ",", "R"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"v_", ",", "u_", ",", "0"}], "]"}], ":=", "1"}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"v_", ",", "u_", ",", 
     RowBox[{"L_Integer", "?", "Positive"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"v", ",", "u", ",", "L"}], "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"m", " ", "n"}], "<=", "L"}], ",", 
         RowBox[{
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{"m", " ", "n"}], ")"}]}], "*", 
          RowBox[{
           RowBox[{
            SubscriptBox["R", 
             RowBox[{"m", ",", "n"}]], "[", "u", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["v", "2"], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["V", 
                 RowBox[{"m", ",", "n"}]], "[", "u", "]"}], ")"}], "2"]}], 
            ")"}]}], "*", 
          RowBox[{"H", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["V", 
              RowBox[{"m", ",", 
               RowBox[{"-", "n"}]}]], "[", 
             RowBox[{"u", "-", 
              RowBox[{"3", " ", "m", " ", "n"}]}], "]"}], ",", 
            RowBox[{"u", "-", 
             RowBox[{"3", "m", " ", "n"}]}], ",", 
            RowBox[{"L", "-", 
             RowBox[{"m", " ", "n"}]}]}], "]"}]}], ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9909583111861687`*^9, 3.9909583111861687`*^9}, {
   3.990958409127573*^9, 3.9909584794689927`*^9}, 3.9909585270807767`*^9, {
   3.9909585832147655`*^9, 3.9909586474472847`*^9}, {3.9917161839130154`*^9, 
   3.991716187819786*^9}, {3.991716233432061*^9, 3.991716266073262*^9}, {
   3.9917184891111083`*^9, 3.991718595423291*^9}, {3.9917187828610935`*^9, 
   3.991718837545863*^9}, {3.9917189128973036`*^9, 3.99171891420661*^9}, 
   3.991811040683341*^9, {3.99181129425187*^9, 3.9918112953061514`*^9}, 
   3.9919543250598893`*^9, {3.992425420865727*^9, 3.992425422378096*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"52ba69e7-f49f-4fcf-8ddc-32def136cfc1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"v", ",", "u", ",", "3"}], "]"}], ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.990958333439297*^9, 3.990958337981988*^9}, {
   3.99095866882619*^9, 3.9909586756746635`*^9}, {3.991718717999622*^9, 
   3.9917187384052353`*^9}, 3.991811283160827*^9, 3.991963130607567*^9, 
   3.9919822569036903`*^9, 3.9921591669470663`*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"7ea4b303-695e-4ca7-af16-4d96af2371f9"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"q", " ", 
    RowBox[{
     SubscriptBox["R", 
      RowBox[{"1", ",", "1"}]], "[", "u", "]"}]}], 
   RowBox[{
    SuperscriptBox["v", "2"], "-", 
    SuperscriptBox[
     RowBox[{
      SubscriptBox["V", 
       RowBox[{"1", ",", "1"}]], "[", "u", "]"}], "2"]}]], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["R", 
         RowBox[{"1", ",", "1"}]], "[", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "u"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["R", 
         RowBox[{"1", ",", "1"}]], "[", "u", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}]], "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "u"}], "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", "1"}]], "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "u"}], "]"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", "1"}]], "[", "u", "]"}], "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["R", 
        RowBox[{"1", ",", "2"}]], "[", "u", "]"}], 
      RowBox[{
       SuperscriptBox["v", "2"], "-", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["V", 
          RowBox[{"1", ",", "2"}]], "[", "u", "]"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["R", 
        RowBox[{"2", ",", "1"}]], "[", "u", "]"}], 
      RowBox[{
       SuperscriptBox["v", "2"], "-", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["V", 
          RowBox[{"2", ",", "1"}]], "[", "u", "]"}], "2"]}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["R", 
         RowBox[{"1", ",", "1"}]], "[", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "u"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["R", 
         RowBox[{"1", ",", "1"}]], "[", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "u"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["R", 
         RowBox[{"1", ",", "1"}]], "[", "u", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}]], "[", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "u"}], "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", "1"}]], "[", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "u"}], "]"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}]], "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "u"}], "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", "1"}]], "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "u"}], "]"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", "1"}]], "[", "u", "]"}], "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["R", 
         RowBox[{"1", ",", "1"}]], "[", "u", "]"}], " ", 
       RowBox[{
        SubscriptBox["R", 
         RowBox[{"1", ",", "2"}]], "[", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "u"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", "1"}]], "[", "u", "]"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}]], "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "u"}], "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", "2"}]], "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "u"}], "]"}], "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["R", 
         RowBox[{"1", ",", "1"}]], "[", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "u"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["R", 
         RowBox[{"1", ",", "2"}]], "[", "u", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", 
             RowBox[{"-", "2"}]}]], "[", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "u"}], "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", "1"}]], "[", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "u"}], "]"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", "2"}]], "[", "u", "]"}], "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["R", 
        RowBox[{"1", ",", "3"}]], "[", "u", "]"}], 
      RowBox[{
       SuperscriptBox["v", "2"], "-", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["V", 
          RowBox[{"1", ",", "3"}]], "[", "u", "]"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["R", 
         RowBox[{"1", ",", "1"}]], "[", "u", "]"}], " ", 
       RowBox[{
        SubscriptBox["R", 
         RowBox[{"2", ",", "1"}]], "[", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "u"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", "1"}]], "[", "u", "]"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"1", ",", 
             RowBox[{"-", "1"}]}]], "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "u"}], "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"2", ",", "1"}]], "[", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "u"}], "]"}], "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        SubscriptBox["R", 
         RowBox[{"1", ",", "1"}]], "[", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "u"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["R", 
         RowBox[{"2", ",", "1"}]], "[", "u", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{
            SubscriptBox["V", 
             RowBox[{"1", ",", "1"}]], "[", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "u"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"2", ",", 
             RowBox[{"-", "1"}]}]], "[", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "u"}], "]"}], "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "2"], "-", 
         SuperscriptBox[
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"2", ",", "1"}]], "[", "u", "]"}], "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SubscriptBox["R", 
        RowBox[{"3", ",", "1"}]], "[", "u", "]"}], 
      RowBox[{
       SuperscriptBox["v", "2"], "-", 
       SuperscriptBox[
        RowBox[{
         SubscriptBox["V", 
          RowBox[{"3", ",", "1"}]], "[", "u", "]"}], "2"]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.9918113065533223`*^9, {3.9918770630410357`*^9, 3.9918770777614374`*^9}, 
   3.991877750169894*^9, 3.9919075481461334`*^9, 3.9919077478938475`*^9, 
   3.991908116660146*^9, 3.9919620494825115`*^9, 3.9919631321826982`*^9, 
   3.991963958846788*^9, 3.9919645384033217`*^9, 3.991965683062624*^9, 
   3.9919705439797525`*^9, 3.9919814049973826`*^9, 3.99198225814633*^9, 
   3.9919883667592697`*^9, 3.9919890201167874`*^9, 3.9921591007106047`*^9, 
   3.9921591682728195`*^9, 3.992160234892462*^9, 3.9922207716448784`*^9, 
   3.9924254272930145`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"75a4322a-fb05-48fa-8f67-1f69341c4b92"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ruleQQ", "=", 
   RowBox[{
    SubscriptBox["QQ", 
     RowBox[{"m_", ",", "n_"}]], "\[RuleDelayed]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", " ", "b"}], "+", 
      RowBox[{"n", " ", 
       FractionBox["1", "b"]}]}], ")"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["Prod1", 
    RowBox[{"m_", ",", "n_"}]], "[", "u_", "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"Or", "[", 
       RowBox[{
        RowBox[{"k", "==", "0"}], "&&", 
        RowBox[{"l", "==", "0"}]}], "]"}], ",", "1", ",", 
      FractionBox[
       RowBox[{
        SubscriptBox["QQ", 
         RowBox[{"k", ",", "l"}]], "-", 
        FractionBox["\[Lambda]", "3"]}], 
       SubscriptBox["QQ", 
        RowBox[{"k", ",", "l"}]]]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"1", "-", "m"}], ",", "m"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", 
      RowBox[{"1", "-", "n"}], ",", "n"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["Prod2", 
    RowBox[{"m_", ",", "n_"}]], "[", "u_", "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"u", "-", 
      SuperscriptBox[
       SubscriptBox["QQ", 
        RowBox[{"m", ",", "n"}]], "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["QQ", 
          RowBox[{"k", ",", "l"}]], "-", 
         FractionBox["\[Lambda]", "3"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["QQ", 
          RowBox[{
           RowBox[{"m", "-", "k"}], ",", 
           RowBox[{"n", "-", "l"}]}]], "+", 
         FractionBox["\[Lambda]", "3"]}], ")"}]}]}], 
     RowBox[{"u", "-", 
      SuperscriptBox[
       SubscriptBox["QQ", 
        RowBox[{"m", ",", "n"}]], "2"], "+", 
      RowBox[{
       SubscriptBox["QQ", 
        RowBox[{"k", ",", "l"}]], 
       SubscriptBox["QQ", 
        RowBox[{
         RowBox[{"m", "-", "k"}], ",", 
         RowBox[{"n", "-", "l"}]}]]}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "m"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["R", 
    RowBox[{"m_", ",", "n_"}]], "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "18"}], " ", "\[Lambda]", "  ", 
   SubscriptBox["QQ", 
    RowBox[{"m", ",", "n"}]], 
   RowBox[{"(", 
    RowBox[{"u", "-", 
     SuperscriptBox[
      SubscriptBox["QQ", 
       RowBox[{"m", ",", "n"}]], "2"]}], ")"}], 
   RowBox[{"(", 
    RowBox[{"u", "-", 
     RowBox[{"3", 
      SuperscriptBox[
       SubscriptBox["QQ", 
        RowBox[{"m", ",", "n"}]], "2"]}]}], ")"}], 
   RowBox[{
    SubscriptBox["Prod1", 
     RowBox[{"m", ",", "n"}]], "[", "u", "]"}], 
   RowBox[{
    SubscriptBox["Prod2", 
     RowBox[{"m", ",", "n"}]], "[", "u", "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["V", 
    RowBox[{"m_", ",", "n_"}]], "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox[
       SubscriptBox["QQ", 
        RowBox[{"m", ",", "n"}]], "2"]}], "-", "u"}], ")"}], 
   SqrtBox[
    RowBox[{
     RowBox[{"4", "u"}], " ", "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       SubscriptBox["QQ", 
        RowBox[{"m", ",", "n"}]], "2"]}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"27", " ", 
      SubscriptBox["p", "1"], 
      SubscriptBox["p", "2"], 
      SubscriptBox["p", "3"]}], ",", "b", ",", "FullSimplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["p", "1"], "-", 
         SubscriptBox["p", "2"]}], ")"}], "2"], "+", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["p", "2"], "-", 
         SubscriptBox["p", "3"]}], ")"}], "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["p", "1"], "-", 
         SubscriptBox["p", "2"]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["p", "2"], "-", 
         SubscriptBox["p", "3"]}], ")"}]}]}], ",", "b", ",", "FullSimplify"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{"b", "+", 
    FractionBox["1", "b"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Alpha]t", "3"], "=", 
   RowBox[{
    RowBox[{"-", 
     SubscriptBox["\[Alpha]t", "1"]}], "-", 
    SubscriptBox["\[Alpha]t", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PMapLight", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["p", "1"], "\[Rule]", " ", 
      RowBox[{"Q", "-", 
       RowBox[{"b", " ", 
        SubscriptBox["\[Alpha]t", "1"]}]}]}], ",", 
     RowBox[{
      SubscriptBox["p", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "b"}], " ", 
       SubscriptBox["\[Alpha]t", "2"]}]}], " ", ",", 
     RowBox[{
      SubscriptBox["p", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "Q"}], "-", 
       RowBox[{"b", " ", 
        SubscriptBox["\[Alpha]t", "3"]}]}]}], " ", ",", 
     RowBox[{"\[Lambda]", "\[Rule]", " ", 
      RowBox[{"b", " ", "\[Lambda]t"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.991811372020012*^9, 3.991811430472929*^9}, {
   3.9918117397675037`*^9, 3.991811757011383*^9}, 3.9918118014989567`*^9, {
   3.991876526739678*^9, 3.991876563811549*^9}, {3.991876697545635*^9, 
   3.991876707635583*^9}, {3.9918770026600237`*^9, 3.991877041892083*^9}, 
   3.991877084583164*^9, {3.991877279078432*^9, 3.99187728891745*^9}, {
   3.991907864043813*^9, 3.9919078644198627`*^9}, {3.9919080830143633`*^9, 
   3.991908125418361*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"84b6f648-cd2c-42ce-9449-d3f79b4d82a6"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["A", "2"], "  ", "Toda", " ", "torus", " ", "light", "   ", 
  "recursion", " "}]], "Section",
 CellChangeTimes->{{3.9921592021905575`*^9, 3.9921592108908854`*^9}, {
   3.992393026673319*^9, 3.9923930362535458`*^9}, {3.9923938563210926`*^9, 
   3.9923938596276846`*^9}, 3.9924253813189282`*^9, 
   3.9926590249686117`*^9},ExpressionUUID->"9edd4443-093a-44c8-8308-\
a7114f47a052"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"Hl", ",", "Rl", ",", "hl"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.992160259632415*^9, 3.9921602653208957`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"280422eb-0e47-4f50-8539-b4e6b44231cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Hl", "[", 
    RowBox[{"\[Alpha]2_", ",", "\[CapitalDelta]_", ",", "0"}], "]"}], ":=", 
   "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"hl", "[", 
    RowBox[{"\[CapitalDelta]_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["q", "2"]}], ")"}], 
         FractionBox["\[Lambda]t", "3"]], 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          FractionBox["\[Lambda]t", "3"], ",", 
          RowBox[{
           FractionBox["\[Lambda]t", "3"], "+", "\[CapitalDelta]", "-", "2"}],
           ",", 
          RowBox[{"\[CapitalDelta]", "-", "1"}], ",", 
          SuperscriptBox["q", "2"]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "0", ",", "L"}], "}"}]}], "]"}], "//", 
     "FullSimplify"}], "//", "Normal"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Hl", "[", 
    RowBox[{"\[Alpha]2_", ",", "\[CapitalDelta]_", ",", 
     RowBox[{"L_Integer", "?", "Positive"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Hl", "[", 
     RowBox[{"\[Alpha]2", ",", "\[CapitalDelta]", ",", "L"}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{"hl", "[", 
      RowBox[{"\[CapitalDelta]", ",", "L"}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", " ", "<=", "L"}], ",", 
         RowBox[{
          RowBox[{"q", "^", 
           RowBox[{"(", "m", " ", ")"}]}], "*", 
          RowBox[{
           RowBox[{
            SubscriptBox["Rl", 
             RowBox[{"m", ",", "1"}]], "[", "\[CapitalDelta]", "]"}], "/", 
           RowBox[{"(", " ", 
            RowBox[{"\[Alpha]2", "-", 
             RowBox[{
              SubscriptBox["V2", 
               RowBox[{"m", ",", "1"}]], "[", "\[CapitalDelta]", "]"}]}], 
            ")"}]}], "*", 
          RowBox[{"Hl", "[", 
           RowBox[{
            RowBox[{
             SubscriptBox["V2", 
              RowBox[{"m", ",", 
               RowBox[{"-", "1"}]}]], "[", 
             RowBox[{"\[CapitalDelta]", "+", " ", "m"}], " ", "]"}], ",", 
            RowBox[{"\[CapitalDelta]", "+", "m"}], " ", ",", 
            RowBox[{"L", "-", "m"}]}], " ", "]"}]}], ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "L"}], "}"}]}], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.991967115103215*^9, 3.9919671165432158`*^9}, 
   3.9919671833682237`*^9, {3.9919672290032177`*^9, 3.9919672876802125`*^9}, {
   3.9919674038582544`*^9, 3.9919674160002613`*^9}, 3.991967582481077*^9, 
   3.991968285451395*^9, {3.9919683284483805`*^9, 3.9919683339565144`*^9}, {
   3.991968366600021*^9, 3.991968420016429*^9}, {3.991968478068659*^9, 
   3.991968508095441*^9}, {3.9919685633168745`*^9, 3.991968585399454*^9}, {
   3.9919686452324724`*^9, 3.9919686618404703`*^9}, 3.9919686925015235`*^9, {
   3.9919687249784985`*^9, 3.9919687281325645`*^9}, 3.9919689075130873`*^9, 
   3.9919689450585356`*^9, {3.991970205536726*^9, 3.9919702219927244`*^9}, {
   3.9919702538847303`*^9, 3.9919703432177067`*^9}, 3.991970462672756*^9, {
   3.9919705090578055`*^9, 3.991970513328765*^9}, {3.9919711904569464`*^9, 
   3.991971215784928*^9}, {3.991971255802887*^9, 3.9919712589838886`*^9}, {
   3.991971790905989*^9, 3.9919717940329714`*^9}, {3.9919718387369795`*^9, 
   3.9919718771270294`*^9}, 3.9919719952001667`*^9, {3.991972202349039*^9, 
   3.9919722380590096`*^9}, 3.991972282696535*^9, {3.991972845585125*^9, 
   3.99197287524815*^9}, 3.9919729347691565`*^9, {3.9919730072724814`*^9, 
   3.991973046472746*^9}, {3.991973166849229*^9, 3.9919732110002513`*^9}, {
   3.9919775558114605`*^9, 3.991977584467461*^9}, {3.9919776706434793`*^9, 
   3.9919776824194775`*^9}, {3.9919777839742117`*^9, 
   3.9919778038914995`*^9}, {3.9919779041635065`*^9, 3.9919779894035206`*^9}, 
   3.9919780241394205`*^9, {3.9919782544996367`*^9, 3.9919782714985695`*^9}, 
   3.9919783520355864`*^9, {3.991978460811597*^9, 3.991978465442602*^9}, {
   3.9919785831396246`*^9, 3.9919786095526342`*^9}, {3.9919786537958813`*^9, 
   3.9919786735076323`*^9}, {3.99197871531625*^9, 3.991978758829335*^9}, 
   3.991978795813711*^9, {3.991978873069725*^9, 3.991978904163643*^9}, {
   3.9919789494356756`*^9, 3.9919789983466873`*^9}, {3.991979056946698*^9, 
   3.991979063266706*^9}, {3.99197918321972*^9, 3.9919792911547623`*^9}, {
   3.99197984754969*^9, 3.991979894659647*^9}, {3.991979986232831*^9, 
   3.991980043028061*^9}, {3.991980098413619*^9, 3.9919800989868655`*^9}, {
   3.991980137220889*^9, 3.9919801598358717`*^9}, 3.9919802366369066`*^9, {
   3.991980298357974*^9, 3.9919802986118956`*^9}, {3.9919803963723536`*^9, 
   3.9919804168999186`*^9}, {3.991980965767001*^9, 3.9919810447230263`*^9}, 
   3.9919810749887295`*^9, {3.9919812665080523`*^9, 3.991981269339056*^9}, 
   3.9919813795890865`*^9, {3.9919890352245975`*^9, 3.9919891417277822`*^9}, {
   3.9919896789630084`*^9, 3.991989692889052*^9}, {3.9919932176134496`*^9, 
   3.991993252170149*^9}, 3.991993630258579*^9, 3.9919936648232737`*^9, 
   3.9919937011162395`*^9, {3.992000944098943*^9, 3.9920010608262177`*^9}, {
   3.992063377590556*^9, 3.9920633784047146`*^9}, {3.9921593026876154`*^9, 
   3.992159325850513*^9}, {3.992160290814881*^9, 3.9921603408073645`*^9}, 
   3.9923931940325203`*^9, {3.992393450793371*^9, 3.99239346308533*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"a741aa88-b9b1-42a1-8af2-875aadbb7725"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Hl", "[", 
    RowBox[{"a2", ",", "\[CapitalDelta]", ",", "4"}], "]"}], ",", "q"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.991981436266085*^9, 3.9919815040053043`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"8f603d4b-5b9a-412c-a997-73ddf8a15d93"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"4", " ", "q", " ", "\[CapitalDelta]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox["\[Lambda]t", "3"]}], ")"}], " ", "\[Lambda]t"}], 
   RowBox[{"27", " ", 
    RowBox[{"(", 
     RowBox[{"a2", "-", 
      FractionBox[
       SuperscriptBox["\[CapitalDelta]", "2"], "9"]}], ")"}]}]], "+", 
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", "\[Lambda]t"}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["\[CapitalDelta]", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", "\[Lambda]t"}], 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             FractionBox["\[CapitalDelta]", "2"]}], ")"}], "2"]}]}], ")"}]}]],
      "+", 
     FractionBox[
      RowBox[{"16", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Lambda]t", "2"]}], 
      RowBox[{"729", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         FractionBox[
          SuperscriptBox["\[CapitalDelta]", "2"], "9"]}], ")"}]}]]}], ")"}]}],
   "+", 
  RowBox[{
   SuperscriptBox["q", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", "\[Lambda]t"}], 
      RowBox[{"81", " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             FractionBox["\[CapitalDelta]", "2"]}], ")"}], "2"]}]}], ")"}]}]],
      "+", 
     FractionBox[
      RowBox[{"2", " ", "\[CapitalDelta]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Lambda]t", "2"]}], 
      RowBox[{"81", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         FractionBox[
          SuperscriptBox["\[CapitalDelta]", "2"], "9"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]t", "2"]}], 
      RowBox[{"729", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             FractionBox["\[CapitalDelta]", "2"]}], ")"}], "2"]}]}], ")"}]}]],
      "+", 
     FractionBox[
      RowBox[{"8", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]t", "2"]}], 
      RowBox[{"729", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "9"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         FractionBox[
          SuperscriptBox["\[CapitalDelta]", "2"], "9"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"64", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "3"], " ", 
       SuperscriptBox["\[Lambda]t", "3"]}], 
      RowBox[{"19683", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         FractionBox[
          SuperscriptBox["\[CapitalDelta]", "2"], "9"]}], ")"}]}]]}], ")"}]}],
   "+", 
  RowBox[{
   SuperscriptBox["q", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], " ", "\[Lambda]t"}], 
       RowBox[{"6", " ", "\[CapitalDelta]"}]]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", "\[Lambda]t"}], 
      RowBox[{"972", " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             FractionBox["\[CapitalDelta]", "2"]}], ")"}], "2"]}]}], ")"}]}]],
      "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Lambda]t", "2"]}], 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["8", "3"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          FractionBox["8", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["3", "2"], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["\[CapitalDelta]", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]t", "2"]}], 
      RowBox[{"81", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             FractionBox["\[CapitalDelta]", "2"]}], ")"}], "2"]}]}], ")"}]}]],
      "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Lambda]t", "2"]}], 
      RowBox[{"729", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "9"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             FractionBox["\[CapitalDelta]", "2"]}], ")"}], "2"]}]}], ")"}]}]],
      "+", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]t", "2"]}], 
      RowBox[{"2187", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             FractionBox["\[CapitalDelta]", "2"]}], ")"}], "2"]}]}], ")"}]}]],
      "+", 
     FractionBox[
      RowBox[{"4", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]t", "2"]}], 
      RowBox[{"2187", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "9"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         FractionBox[
          SuperscriptBox["\[CapitalDelta]", "2"], "9"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "3"], " ", 
       SuperscriptBox["\[Lambda]t", "3"]}], 
      RowBox[{"2187", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         FractionBox[
          SuperscriptBox["\[CapitalDelta]", "2"], "9"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]t", "3"]}], 
      RowBox[{"19683", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             FractionBox["\[CapitalDelta]", "2"]}], ")"}], "2"]}]}], ")"}]}]],
      "+", 
     FractionBox[
      RowBox[{"32", " ", "\[CapitalDelta]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]t", "3"]}], 
      RowBox[{"19683", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "9"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         FractionBox[
          SuperscriptBox["\[CapitalDelta]", "2"], "9"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"32", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       SuperscriptBox["\[Lambda]t", "3"]}], 
      RowBox[{"19683", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["4", "9"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         FractionBox[
          SuperscriptBox["\[CapitalDelta]", "2"], "9"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"256", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], "4"], " ", 
       SuperscriptBox["\[Lambda]t", "4"]}], 
      RowBox[{"531441", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["4", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}]}]}], 
            ")"}], "2"]}], "-", 
         RowBox[{
          FractionBox["1", "9"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         FractionBox[
          SuperscriptBox["\[CapitalDelta]", "2"], "9"]}], ")"}]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.992220790547085*^9, 3.992229670718169*^9, 
  3.992230785467888*^9, 3.9922322436064615`*^9, 3.9923934958493414`*^9, 
  3.9923942442920923`*^9, 3.992394285849184*^9, 3.992425437796686*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"1429f14d-81f5-4183-885f-482de6c36c99"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["V2", 
     RowBox[{"m_", ",", "1"}]], "[", "\[CapitalDelta]_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox["2", "3"], ")"}], "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox["\[CapitalDelta]", "2"], "+", "m", "-", "1"}], ")"}], 
     "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["V2", 
      RowBox[{"m_", ",", 
       RowBox[{"-", "1"}]}]], "[", "\[CapitalDelta]_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["2", "3"], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox["\[CapitalDelta]", "2"], "-", "m", "-", "1"}], ")"}], 
      "2"]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["Rl", 
    RowBox[{"m_", ",", "1"}]], "[", "\[CapitalDelta]_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["2", "3"], ")"}], "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "+", 
         RowBox[{"2", "m"}], "-", "2"}], ")"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"\[Lambda]t", "/", "3"}]}], ",", "m"}], "]"}], 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"\[Lambda]t", "/", "3"}], ",", "m"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m", "-", "1"}], ")"}], "!"}], " ", 
       RowBox[{"m", "!"}]}], ")"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.991906890311752*^9, 3.9919068996919546`*^9}, {
   3.991906983493806*^9, 3.991907103777825*^9}, {3.991907385188236*^9, 
   3.991907413537567*^9}, {3.991915150770361*^9, 3.9919151512377863`*^9}, 
   3.991915196139265*^9, 3.991915300748387*^9, 3.9919153529010334`*^9, 
   3.992393900244726*^9, {3.9923940776773405`*^9, 3.992394168958335*^9}, 
   3.9923942169728775`*^9, 3.9924195164773073`*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"eb7fd61f-dada-4674-b31e-cab93fbd5fa0"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Below", ",", 
   RowBox[{
   "we", " ", "compare", " ", "this", " ", "light", " ", "recursion", " ", 
    "relation", " ", "with", " ", "the", " ", "generic", " ", 
    RowBox[{"one", ".", "To"}], " ", "do", " ", "so"}], ",", 
   RowBox[{
   "one", " ", "also", " ", "has", " ", "to", " ", "run", " ", "the", " ", 
    "code", " ", "for", " ", 
    RowBox[{"the", ":", " ", 
     RowBox[{
      SubscriptBox["A", "2"], "  ", "Toda", " ", "torus", " ", "general", "   ",
       "recursion"}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9922208849055324`*^9, 3.992220967640893*^9}, {
  3.9922210103461304`*^9, 
  3.992221013260188*^9}},ExpressionUUID->"bfa71743-f544-4a35-b27c-\
94da35b6c981"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"the", " ", "light", " ", "recursion"}], "*)"}]], "Input",
 CellChangeTimes->{{3.992221035240551*^9, 
  3.9922210488718786`*^9}},ExpressionUUID->"3e35a7d7-4b6e-4f2b-bd36-\
61e827caf7f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x2", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Hl", "[", 
        RowBox[{"\[Alpha]2", ",", "\[CapitalDelta]", ",", "6"}], "]"}], "/.", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"2", " ", 
          SubscriptBox["\[Alpha]t", "1"]}], "+", 
         SubscriptBox["\[Alpha]t", "2"]}]}]}], "/.", 
      RowBox[{"\[Alpha]2", "\[Rule]", " ", 
       SuperscriptBox[
        SubscriptBox["\[Alpha]t", "2"], "2"]}]}], ",", "q", ",", "Simplify"}],
     "]"}]}], ";"}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"167f7ef4-5862-4d9a-8c62-edb26a658e64"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{"v", ",", "u", ",", "6"}], "]"}], "/.", "ruleQQ"}], "/.", 
   "PMapLight"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", "q", ",", 
     "Simplify"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.9919655987664833`*^9, {3.9919657367819614`*^9, 3.9919657441500034`*^9}, 
   3.9919706146247807`*^9, 3.9919713748979006`*^9, 3.9919714183689103`*^9, 
   3.9919724296660743`*^9, 3.9919724645290804`*^9, 3.9919781739875565`*^9, {
   3.991980443428916*^9, 3.9919804551162505`*^9}, 3.9919819284191628`*^9, {
   3.991982009910655*^9, 3.9919820136661797`*^9}, 3.991982224300784*^9, 
   3.9919891582203503`*^9, {3.9919891971955457`*^9, 3.991989210801587*^9}, {
   3.991993763566764*^9, 3.99199382692138*^9}, {3.9920011128362074`*^9, 
   3.9920011168201656`*^9}, {3.9920011729843583`*^9, 
   3.9920011732121024`*^9}, {3.992053595657094*^9, 3.9920536010424194`*^9}, 
   3.9922208365083776`*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"2f5e1caa-d040-413f-ad42-c7d712b7b73b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "difference", " ", "between", " ", "light", " ", "and", " ", "generic"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.992221077425129*^9, 
  3.992221093969467*^9}},ExpressionUUID->"d834a7fa-5d6a-4dd7-aa97-\
0e53dedbfbb9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x1", "-", "x2"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.9919891692456255`*^9, 3.991989189898079*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"88a9c5de-eed9-407a-adfa-8dbd58ac9daf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.991989190190984*^9, 3.991989222102619*^9}, {
   3.9919937751524444`*^9, 3.991993821953679*^9}, 3.991993863127162*^9, 
   3.9920011639120636`*^9, 3.9920536824734917`*^9, {3.99222080724336*^9, 
   3.99222083006168*^9}, 3.9922208649660387`*^9, 3.992425483686494*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"dc287694-b021-44a7-85bf-a3dfaa151d96"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9924215808370895`*^9, 
  3.992421627097728*^9}},ExpressionUUID->"af75e1ac-48aa-42c0-9237-\
5841e8d1339a"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["W", "3"], " ", "resul", " ", "from", " ", "arxiv", " ", 
  "2604.01804"}]], "Section",
 CellChangeTimes->{
  3.9919544291811113`*^9, {3.992159840494544*^9, 3.9921598481452813`*^9}, {
   3.9922213539112296`*^9, 
   3.9922213725792685`*^9}},ExpressionUUID->"ce5830f7-ec03-4ae9-abe1-\
010f3c83262a"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "will", " ", "compare", " ", "our", " ", "formula",
     " ", "to", " ", "the", " ", "one", " ", "found", " ", "in", " ", 
    "2604.01804"}], " ", "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "formula", " ", "found", " ", "in", " ", "2604.01804", " ", 
    "is"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"generateL", "[", 
     RowBox[{
      RowBox[{"n_Integer", "?", "Positive"}], ",", 
      RowBox[{"k_Integer", "?", "Positive"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"coeffs", ",", "sols"}], "}"}], ",", 
      RowBox[{
       RowBox[{"coeffs", "=", 
        RowBox[{"Flatten", "@", 
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", "n"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{"FrobeniusSolve", "[", 
         RowBox[{"coeffs", ",", "k"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"ArrayReshape", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "k"}], "}"}]}], "]"}], "&"}], "/@", 
        "sols"}]}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"rank", "=", "3"}], ";", " ", 
    RowBox[{"top", "=", "21"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Llist", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"generateL", "[", 
        RowBox[{"rank", ",", "i"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "top"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"l", "[", 
     RowBox[{"instNumb_", ",", "m_", ",", "w_", ",", "i_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"i", "<=", "instNumb"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Llist", "[", 
          RowBox[{"[", "instNumb", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "w", "]"}], "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", "0"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "[", 
     RowBox[{"instNumb_", ",", "m_", ",", "w_", ",", "k_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"l", "[", 
       RowBox[{"instNumb", ",", "m", ",", "w", ",", "i"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "k", ",", "instNumb"}], "}"}]}], "]"}]}], "\n", "\n", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"instNumb_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "-", 
             FractionBox["\[Lambda]t", "rank"]}], ",", 
            RowBox[{"l", "[", 
             RowBox[{"instNumb", ",", "m", ",", "v", ",", "i"}], "]"}]}], 
           "]"}], 
          RowBox[{
           RowBox[{"l", "[", 
            RowBox[{"instNumb", ",", "m", ",", "v", ",", "i"}], "]"}], "!"}]], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 SubscriptBox["\[Alpha]t", "v"], "-", 
                 SubscriptBox["\[Alpha]t", "u"], "-", 
                 FractionBox["\[Lambda]t", "rank"], "+", "v", "-", "u", "+", 
                 "1", "+", 
                 RowBox[{"S", "[", 
                  RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
                 "-", 
                 RowBox[{"S", "[", 
                  RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                   RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], ",", 
                RowBox[{"l", "[", 
                 RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                  RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], "]"}], "/", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 SubscriptBox["\[Alpha]t", "v"], "-", 
                 SubscriptBox["\[Alpha]t", "u"], "+", "v", "-", "u", "+", "1",
                  "+", 
                 RowBox[{"S", "[", 
                  RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
                 "-", 
                 RowBox[{"S", "[", 
                  RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                   RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], ",", 
                RowBox[{"l", "[", 
                 RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                  RowBox[{"i", "+", "v", "-", "u"}]}], "]"}]}], "]"}]}], 
             ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 SubscriptBox["\[Alpha]t", "v"], "-", 
                 SubscriptBox["\[Alpha]t", "u"], "+", 
                 FractionBox["\[Lambda]t", "rank"], "+", "v", "-", "u", "+", 
                 RowBox[{"S", "[", 
                  RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
                 "-", 
                 RowBox[{"S", "[", 
                  RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                   RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], 
                ",", 
                RowBox[{"l", "[", 
                 RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                  RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], 
               "]"}], "/", 
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 SubscriptBox["\[Alpha]t", "v"], "-", 
                 SubscriptBox["\[Alpha]t", "u"], "+", "v", "-", "u", "+", 
                 RowBox[{"S", "[", 
                  RowBox[{"instNumb", ",", "m", ",", "u", ",", "i"}], "]"}], 
                 "-", 
                 RowBox[{"S", "[", 
                  RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                   RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], 
                ",", 
                RowBox[{"l", "[", 
                 RowBox[{"instNumb", ",", "m", ",", "v", ",", 
                  RowBox[{"i", "+", "v", "-", "u", "-", "1"}]}], "]"}]}], 
               "]"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"u", ",", "1", ",", 
             RowBox[{"v", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"v", ",", "1", ",", "rank"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "instNumb"}], "}"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"sF", "[", "instNumb_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"instNumb", ",", "m"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", 
        RowBox[{"Length", "[", 
         RowBox[{"generateL", "[", 
          RowBox[{"rank", ",", "instNumb"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
    "\n", 
   RowBox[{
    RowBox[{"ZnewIns", "[", "instNumb_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"sF", "[", "j", "]"}], " ", 
        SuperscriptBox["q", "j"]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "instNumb"}], "}"}]}], "]"}]}]}], "\n", 
   "\n", 
   RowBox[{
    RowBox[{"CFTFactor", "[", "top_", "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["q", "n"]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "top"}], "}"}]}], "]"}], ")"}], 
     RowBox[{" ", 
      RowBox[{"\[Lambda]t", "-", "1", " "}]}]]}], "\n", "\n"}]}]], "Input",
 CellChangeTimes->{{3.991954005004716*^9, 3.9919540100399504`*^9}, {
   3.991954403007265*^9, 3.99195449856882*^9}, {3.99222853888634*^9, 
   3.992228635137225*^9}, 3.992230436711213*^9, {3.9922305046290503`*^9, 
   3.9922305198666925`*^9}, {3.9922306983699217`*^9, 3.992230731179631*^9}, {
   3.99223221260645*^9, 3.9922322157331*^9}, {3.9922327006014895`*^9, 
   3.99223270101822*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"78633469-a341-4a03-8231-f0e07a0d51d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Fblock", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{"ZnewIns", "[", "6", "]"}], 
      RowBox[{"CFTFactor", "[", "6", "]"}]], ")"}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "3"]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.9919547767156253`*^9, 3.991954825316663*^9}, {
  3.9919608590552044`*^9, 3.9919608675891256`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"7a29c0e0-305d-43ad-98f9-eb3de61573f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[Lambda]t", "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Lambda]t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Lambda]t", " ", 
           SubscriptBox["\[Alpha]t", "1"]}], "-", 
          RowBox[{"9", " ", 
           SubsuperscriptBox["\[Alpha]t", "1", "2"]}], "+", 
          RowBox[{"\[Lambda]t", " ", 
           SubscriptBox["\[Alpha]t", "2"]}], "-", 
          RowBox[{"9", " ", 
           SubscriptBox["\[Alpha]t", "1"], " ", 
           SubscriptBox["\[Alpha]t", "2"]}], "+", 
          RowBox[{"18", " ", 
           SubsuperscriptBox["\[Alpha]t", "2", "2"]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Alpha]t", "1"], "-", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Alpha]t", "1"], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "2"]}]}], ")"}]}]]}], ")"}], " ", "q"}], 
   "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         FractionBox["\[Lambda]t", "3"]}], ")"}]}], "-", 
      FractionBox["\[Lambda]t", "3"], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Lambda]t", "+", 
         SuperscriptBox["\[Lambda]t", "2"]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["\[Lambda]t", "3"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Lambda]t", "3"], "-", 
          SubscriptBox["\[Alpha]t", "1"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "2"]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["\[Alpha]t", "1"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Alpha]t", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["\[Lambda]t", "3"], "-", 
          SubscriptBox["\[Alpha]t", "1"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Lambda]t", "3"], "-", 
          SubscriptBox["\[Alpha]t", "1"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "2"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SubscriptBox["\[Alpha]t", "1"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Alpha]t", "1"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "2"]}]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"], "-", 
          SubscriptBox["\[Alpha]t", "1"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Lambda]t", "3"], "-", 
          SubscriptBox["\[Alpha]t", "1"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["\[Lambda]t", "3"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "1"]}], "-", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Alpha]t", "1"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Alpha]t", "1"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "1"]}], "-", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["\[Lambda]t", "3"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["\[Lambda]t", "3"], "-", 
          SubscriptBox["\[Alpha]t", "1"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Lambda]t", "3"], "-", 
          SubscriptBox["\[Alpha]t", "1"], "+", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Alpha]t", "1"], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Alpha]t", "1"]}], "+", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"], "-", 
          SubscriptBox["\[Alpha]t", "1"], "+", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Lambda]t", "3"], "-", 
          SubscriptBox["\[Alpha]t", "1"], "+", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Alpha]t", "1"]}], "+", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SubscriptBox["\[Alpha]t", "1"], "+", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          FractionBox["\[Lambda]t", "3"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["\[Lambda]t", "3"], "-", 
          SubscriptBox["\[Alpha]t", "1"], "+", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[Lambda]t", "3"], "-", 
          SubscriptBox["\[Alpha]t", "1"], "+", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          SubscriptBox["\[Alpha]t", "1"], "+", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubscriptBox["\[Alpha]t", "1"]}], "+", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["\[Lambda]t", "3"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["\[Lambda]t", "3"], "-", 
          SubscriptBox["\[Alpha]t", "1"], "+", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}]}], 
       RowBox[{"1", "-", 
        SubscriptBox["\[Alpha]t", "1"], "+", 
        SubscriptBox["\[Alpha]t", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Lambda]t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Lambda]t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Lambda]t", " ", 
           SubscriptBox["\[Alpha]t", "1"]}], "-", 
          RowBox[{"9", " ", 
           SubsuperscriptBox["\[Alpha]t", "1", "2"]}], "+", 
          RowBox[{"\[Lambda]t", " ", 
           SubscriptBox["\[Alpha]t", "2"]}], "-", 
          RowBox[{"9", " ", 
           SubscriptBox["\[Alpha]t", "1"], " ", 
           SubscriptBox["\[Alpha]t", "2"]}], "+", 
          RowBox[{"18", " ", 
           SubsuperscriptBox["\[Alpha]t", "2", "2"]}]}], ")"}]}], 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Alpha]t", "1"], "-", 
          SubscriptBox["\[Alpha]t", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Alpha]t", "1"], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Alpha]t", "2"]}]}], ")"}]}]]}], ")"}], " ", 
    SuperscriptBox["q", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "q", "]"}], "3"],
    SeriesData[$CellContext`q, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`q, 0, {
   1, -1 + $CellContext`\[Lambda]t + 
    Rational[1, 9] (-3 + $CellContext`\[Lambda]t) (
       Subscript[$CellContext`\[Alpha]t, 1] - 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (
       Subscript[$CellContext`\[Alpha]t, 1] + 
       2 Subscript[$CellContext`\[Alpha]t, 2])^(-1) (
      2 $CellContext`\[Lambda]t Subscript[$CellContext`\[Alpha]t, 1] - 9 
      Subscript[$CellContext`\[Alpha]t, 1]^2 + $CellContext`\[Lambda]t 
       Subscript[$CellContext`\[Alpha]t, 2] - 9 
      Subscript[$CellContext`\[Alpha]t, 1] 
      Subscript[$CellContext`\[Alpha]t, 2] + 
      18 Subscript[$CellContext`\[Alpha]t, 2]^2), 1 + 
    Rational[1, 2] (1 + Rational[-1, 3] $CellContext`\[Lambda]t) (2 + 
      Rational[-1, 3] $CellContext`\[Lambda]t) + 
    Rational[-1, 3] $CellContext`\[Lambda]t + 
    Rational[1, 
       2] (-2 + $CellContext`\[Lambda]t + $CellContext`\[Lambda]t^2) + (1 + 
       Rational[-1, 3] $CellContext`\[Lambda]t)^2 (-
        Subscript[$CellContext`\[Alpha]t, 1] - 2 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (
      Rational[1, 3] $CellContext`\[Lambda]t - 
      Subscript[$CellContext`\[Alpha]t, 1] - 2 
      Subscript[$CellContext`\[Alpha]t, 2]) + 
    Rational[1, 2] (1 + Rational[-1, 3] $CellContext`\[Lambda]t) (2 + 
      Rational[-1, 3] $CellContext`\[Lambda]t) (-1 - 
       Subscript[$CellContext`\[Alpha]t, 1] - 2 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (-
        Subscript[$CellContext`\[Alpha]t, 1] - 2 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (-1 + 
      Rational[1, 3] $CellContext`\[Lambda]t - 
      Subscript[$CellContext`\[Alpha]t, 1] - 2 
      Subscript[$CellContext`\[Alpha]t, 2]) (
      Rational[1, 3] $CellContext`\[Lambda]t - 
      Subscript[$CellContext`\[Alpha]t, 1] - 2 
      Subscript[$CellContext`\[Alpha]t, 2]) + (1 + 
      Rational[-1, 3] $CellContext`\[Lambda]t) (-
        Subscript[$CellContext`\[Alpha]t, 1] - 2 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (1 - 
       Subscript[$CellContext`\[Alpha]t, 1] - 2 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (1 + 
      Rational[-1, 3] $CellContext`\[Lambda]t - 
      Subscript[$CellContext`\[Alpha]t, 1] - 2 
      Subscript[$CellContext`\[Alpha]t, 2]) (
      Rational[1, 3] $CellContext`\[Lambda]t - 
      Subscript[$CellContext`\[Alpha]t, 1] - 2 
      Subscript[$CellContext`\[Alpha]t, 2]) (1 - 2 
       Subscript[$CellContext`\[Alpha]t, 1] - 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (1 + 
      Rational[1, 3] $CellContext`\[Lambda]t - 2 
      Subscript[$CellContext`\[Alpha]t, 1] - 
      Subscript[$CellContext`\[Alpha]t, 2]) + (1 + 
       Rational[-1, 3] $CellContext`\[Lambda]t)^2 (1 - 
       Subscript[$CellContext`\[Alpha]t, 1] - 2 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (1 + 
      Rational[1, 3] $CellContext`\[Lambda]t - 
      Subscript[$CellContext`\[Alpha]t, 1] - 2 
      Subscript[$CellContext`\[Alpha]t, 2]) (-
        Subscript[$CellContext`\[Alpha]t, 1] + 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (
      Rational[1, 3] $CellContext`\[Lambda]t - 
      Subscript[$CellContext`\[Alpha]t, 1] + 
      Subscript[$CellContext`\[Alpha]t, 2]) + (1 + 
      Rational[-1, 3] $CellContext`\[Lambda]t) (-
        Subscript[$CellContext`\[Alpha]t, 1] + 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (1 - 
       Subscript[$CellContext`\[Alpha]t, 1] + 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (1 + 
      Rational[-1, 3] $CellContext`\[Lambda]t - 
      Subscript[$CellContext`\[Alpha]t, 1] + 
      Subscript[$CellContext`\[Alpha]t, 2]) (
      Rational[1, 3] $CellContext`\[Lambda]t - 
      Subscript[$CellContext`\[Alpha]t, 1] + 
      Subscript[$CellContext`\[Alpha]t, 2]) + 
    Rational[1, 2] (1 + Rational[-1, 3] $CellContext`\[Lambda]t) (2 + 
      Rational[-1, 3] $CellContext`\[Lambda]t) (-1 - 
       Subscript[$CellContext`\[Alpha]t, 1] + 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (-
        Subscript[$CellContext`\[Alpha]t, 1] + 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (-1 + 
      Rational[1, 3] $CellContext`\[Lambda]t - 
      Subscript[$CellContext`\[Alpha]t, 1] + 
      Subscript[$CellContext`\[Alpha]t, 2]) (
      Rational[1, 3] $CellContext`\[Lambda]t - 
      Subscript[$CellContext`\[Alpha]t, 1] + 
      Subscript[$CellContext`\[Alpha]t, 2]) + (1 + 
       Rational[-1, 3] $CellContext`\[Lambda]t)^2 (1 - 
       Subscript[$CellContext`\[Alpha]t, 1] + 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (1 + 
      Rational[1, 3] $CellContext`\[Lambda]t - 
      Subscript[$CellContext`\[Alpha]t, 1] + 
      Subscript[$CellContext`\[Alpha]t, 2]) + 
    Rational[1, 
       9] (-3 + $CellContext`\[Lambda]t) (-1 + $CellContext`\[Lambda]t) (
       Subscript[$CellContext`\[Alpha]t, 1] - 
       Subscript[$CellContext`\[Alpha]t, 2])^(-1) (
       Subscript[$CellContext`\[Alpha]t, 1] + 
       2 Subscript[$CellContext`\[Alpha]t, 2])^(-1) (
      2 $CellContext`\[Lambda]t Subscript[$CellContext`\[Alpha]t, 1] - 9 
      Subscript[$CellContext`\[Alpha]t, 1]^2 + $CellContext`\[Lambda]t 
       Subscript[$CellContext`\[Alpha]t, 2] - 9 
      Subscript[$CellContext`\[Alpha]t, 1] 
      Subscript[$CellContext`\[Alpha]t, 2] + 
      18 Subscript[$CellContext`\[Alpha]t, 2]^2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9919548055698285`*^9, 3.9919550000623207`*^9, {3.9919608530807557`*^9, 
   3.991960868670825*^9}, 3.9922305729108725`*^9, 3.99223079663527*^9, 
   3.9922322595966744`*^9, 3.9924255078353605`*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"a274ab41-88d9-4de5-bf48-57f835a86f03"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Before", " ", "running", " ", "the", " ", "code", " ", "below", " ", "run",
    " ", 
   SubscriptBox["A", "2"], "  ", "Toda", " ", "torus", " ", "light", "   ", 
   "recursion"}], "*)"}]], "Input",
 CellChangeTimes->{
  3.992228664308633*^9},ExpressionUUID->"bdc6874e-4cfd-4c55-9c42-\
c6014e622722"],

Cell[BoxData[
 RowBox[{"(*", "Comparison", "*)"}]], "Input",
 CellChangeTimes->{{3.9922286116186247`*^9, 
  3.9922286229433365`*^9}},ExpressionUUID->"0f73cebf-8002-4a34-a2b6-\
84fa61832514"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FactorRec", "[", "top_", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"Product", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      SuperscriptBox["q", "n"]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "top"}], "}"}]}], "]"}], 
   RowBox[{"-", "2"}]]}]], "Input",
 CellChangeTimes->{{3.992228730656045*^9, 3.992228756442224*^9}, {
   3.992229629977549*^9, 3.992229652746249*^9}, 3.9922311708983393`*^9, 
   3.992231201436371*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"8fcb5d93-df0f-4348-9fee-2a7721ce4743"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"ZnewIns", "[", "10", "]"}], 
      RowBox[{"CFTFactor", "[", "10", "]"}]], "/.", 
     RowBox[{
      SubscriptBox["\[Alpha]t", "3"], "->", 
      RowBox[{"-", 
       RowBox[{"(", " ", 
        RowBox[{
         SubscriptBox["\[Alpha]t", "1"], "+", 
         SubscriptBox["\[Alpha]t", "2"]}], ")"}]}]}]}], ")"}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "q", "]"}], "10"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"FactorRec", "[", "10", "]"}], " ", 
       RowBox[{"Hl", "[", 
        RowBox[{"\[Alpha]2", ",", "\[CapitalDelta]", ",", "10"}], "]"}]}], 
      " ", "/.", 
      RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Alpha]t", "1"]}], "+", 
        SubscriptBox["\[Alpha]t", "2"]}]}]}], "/.", 
     RowBox[{"\[Alpha]2", "\[Rule]", " ", 
      SuperscriptBox[
       SubscriptBox["\[Alpha]t", "2"], "2"]}]}], ")"}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "q", "]"}], "10"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "Factor"}]}], "Input",
 CellChangeTimes->{{3.9922287225792575`*^9, 3.992228722781576*^9}, {
  3.9922303899553347`*^9, 3.992230392806119*^9}, {3.9922308107214065`*^9, 
  3.992230924044693*^9}, {3.9922309751146307`*^9, 3.992230994271998*^9}, {
  3.9922310657215414`*^9, 3.992231066063539*^9}, {3.992231111438942*^9, 
  3.992231125241809*^9}, {3.992231188533291*^9, 3.9922312839868135`*^9}, {
  3.9922313594749355`*^9, 3.992231373645688*^9}, {3.9922314179615498`*^9, 
  3.992231421118734*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"cb57e720-7a72-4a11-b71b-d9cec9b64180"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], "10"],
  SeriesData[$CellContext`q, 0, {}, 10, 10, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.992230929235532*^9, 3.9922309957969427`*^9, 3.992231031503146*^9, 
   3.992231068908676*^9, 3.992231126666333*^9, {3.9922311791686487`*^9, 
   3.992231254572364*^9}, 3.992231357004447*^9, 3.9922314110892286`*^9, 
   3.9922322909627256`*^9, 3.992232758681921*^9, 3.992232800203432*^9, 
   3.992425532271207*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"7a3119e4-0310-4ce4-9556-1d555acc1418"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "runing", " ", "time", " ", "is", " ", "long", " ", "for", " ", 
   "the", " ", "code", " ", "below"}], "*)"}]], "Input",
 CellChangeTimes->{{3.992231453523343*^9, 3.9922314765064545`*^9}, {
  3.992232835943574*^9, 
  3.992232874355131*^9}},ExpressionUUID->"e2419375-3295-4125-a5d8-\
430a1865438c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"ZnewIns", "[", "20", "]"}], "/", 
      RowBox[{"CFTFactor", "[", "20", "]"}]}], "/.", 
     RowBox[{
      SubscriptBox["\[Alpha]t", "3"], "->", 
      RowBox[{"-", 
       RowBox[{"(", " ", 
        RowBox[{
         SubscriptBox["\[Alpha]t", "1"], "+", 
         SubscriptBox["\[Alpha]t", "2"]}], ")"}]}]}]}], ")"}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "q", "]"}], "20"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"FactorRec", "[", "20", "]"}], " ", 
       RowBox[{"Hl", "[", 
        RowBox[{"\[Alpha]2", ",", "\[CapitalDelta]", ",", "20"}], "]"}]}], 
      " ", "/.", 
      RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["\[Alpha]t", "1"]}], "+", 
        SubscriptBox["\[Alpha]t", "2"]}]}]}], "/.", 
     RowBox[{"\[Alpha]2", "\[Rule]", " ", 
      SuperscriptBox[
       SubscriptBox["\[Alpha]t", "2"], "2"]}]}], ")"}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "q", "]"}], "20"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "Factor"}]}], "Input",
 CellChangeTimes->{{3.9922314331827974`*^9, 3.9922314485737977`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"6ace6a35-ab33-43d4-ab5e-7b7a29492194"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "q", "]"}], "20"],
  SeriesData[$CellContext`q, 0, {}, 20, 20, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9922326835109587`*^9, 3.9922327686258273`*^9, 
  3.992246447906896*^9, 3.9924369215319276`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"bd3e62ca-2a79-468d-9636-2479f6a94b95"]
}, Open  ]]
}, Closed]]
}, Closed]]
},
WindowSize->{950.25, 462.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a41b00ab-10c5-468d-b7fe-f3d0c0663461"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 153, 3, 69, "Chapter",ExpressionUUID->"95e2eec9-52c1-472c-adc6-6d1a40b825a0"],
Cell[CellGroupData[{
Cell[758, 29, 460, 7, 67, "Section",ExpressionUUID->"2c1d1849-fa04-4001-8c3e-b5ca73634a15"],
Cell[1221, 38, 2698, 76, 162, "Input",ExpressionUUID->"aeecfad4-3a66-424c-a917-95eab7b313ab"],
Cell[CellGroupData[{
Cell[3944, 118, 331, 7, 28, "Input",ExpressionUUID->"c4c0a8a0-a150-4c03-926b-4883a4c86e7d"],
Cell[4278, 127, 1444, 39, 54, "Output",ExpressionUUID->"7aaf6a4b-a0e8-48df-8e40-711b9ae6540b"]
}, Open  ]],
Cell[5737, 169, 3371, 99, 216, "Input",ExpressionUUID->"91951460-bc92-4c8c-bba8-6c5e745bad02"],
Cell[CellGroupData[{
Cell[9133, 272, 286, 6, 28, "Input",ExpressionUUID->"79f54a6e-3665-4fbc-afc8-cb3fbfe6d251"],
Cell[9422, 280, 6625, 198, 225, "Output",ExpressionUUID->"d58c75ce-47bb-4253-8acb-837e0b1cc032"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16096, 484, 164, 3, 53, "Section",ExpressionUUID->"5d5235be-94ca-4a7f-8475-3f4d70ab3ad3"],
Cell[16263, 489, 267, 5, 28, "Input",ExpressionUUID->"c6ac195b-a02a-463b-8f7c-0931a0017fca"],
Cell[16533, 496, 2524, 67, 142, "Input",ExpressionUUID->"d0c1f5a7-ac68-476c-80d5-0bc08b4d185d"],
Cell[CellGroupData[{
Cell[19082, 567, 468, 9, 28, "Input",ExpressionUUID->"94c84932-a5d0-44b2-b7e9-0b45951591b9"],
Cell[19553, 578, 1068, 25, 54, "Output",ExpressionUUID->"5a4b01eb-591e-4f56-a4e3-2eef1820e1b5"]
}, Open  ]],
Cell[20636, 606, 333, 7, 45, "Input",ExpressionUUID->"13951799-c9fd-444c-830e-54028d54adce"],
Cell[20972, 615, 1067, 24, 48, "Input",ExpressionUUID->"642f0316-9fa7-4122-9ec9-84f8eabd97a1"],
Cell[22042, 641, 314, 7, 28, "Input",ExpressionUUID->"7eb27262-210a-45a0-9de1-4de1d6f8b3be"],
Cell[CellGroupData[{
Cell[22381, 652, 889, 23, 50, "Input",ExpressionUUID->"2d11246f-af68-44fb-b5c5-f5163596f466"],
Cell[23273, 677, 4496, 123, 181, "Output",ExpressionUUID->"59cb96ee-5efb-4c41-9cf8-e88d574a3785"]
}, Open  ]],
Cell[27784, 803, 509, 11, 28, "Input",ExpressionUUID->"c36ec573-7117-4ba2-959b-a7d2d4261973"],
Cell[CellGroupData[{
Cell[28318, 818, 322, 6, 28, "Input",ExpressionUUID->"8edd0973-2dc6-4525-8b74-96c6ba8b6eac"],
Cell[28643, 826, 416, 9, 32, "Output",ExpressionUUID->"a76dfa9e-e43f-4a33-8bbb-ded10e9c8fcd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[29108, 841, 197, 3, 53, "Section",ExpressionUUID->"00dfcf40-4ac0-4046-8bbb-4293aedec076"],
Cell[29308, 846, 726, 17, 48, "Input",ExpressionUUID->"c96fd1c0-d8eb-4cbe-ba34-c99d90ae0f79"],
Cell[CellGroupData[{
Cell[30059, 867, 1310, 33, 86, "Input",ExpressionUUID->"0d7c5900-a622-4a0f-8816-5fbff541b3ee"],
Cell[31372, 902, 537, 10, 32, "Output",ExpressionUUID->"a33f4c7a-5efb-42f7-8ea6-a6c6233a7a95"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[31970, 919, 237, 5, 53, "Chapter",ExpressionUUID->"73c8281a-a236-49e3-89cf-7aa914e55044"],
Cell[CellGroupData[{
Cell[32232, 928, 260, 6, 63, "Section",ExpressionUUID->"97eee4fa-cba2-4903-8e96-3c3dae7aaeb2"],
Cell[32495, 936, 248, 4, 48, "Input",ExpressionUUID->"ee822f31-c846-4d0f-84eb-7bcdb16f0afc"],
Cell[32746, 942, 2574, 67, 129, "Input",ExpressionUUID->"52ba69e7-f49f-4fcf-8ddc-32def136cfc1"],
Cell[CellGroupData[{
Cell[35345, 1013, 491, 9, 28, "Input",ExpressionUUID->"7ea4b303-695e-4ca7-af16-4d96af2371f9"],
Cell[35839, 1024, 9098, 290, 199, "Output",ExpressionUUID->"75a4322a-fb05-48fa-8f67-1f69341c4b92"]
}, Open  ]],
Cell[44952, 1317, 6027, 195, 346, "Input",ExpressionUUID->"84b6f648-cd2c-42ce-9449-d3f79b4d82a6"]
}, Closed]],
Cell[CellGroupData[{
Cell[51016, 1517, 418, 8, 49, "Section",ExpressionUUID->"9edd4443-093a-44c8-8308-a7114f47a052"],
Cell[51437, 1527, 262, 5, 28, "Input",ExpressionUUID->"280422eb-0e47-4f50-8539-b4e6b44231cf"],
Cell[51702, 1534, 5571, 112, 125, "Input",ExpressionUUID->"a741aa88-b9b1-42a1-8af2-875aadbb7725"],
Cell[CellGroupData[{
Cell[57298, 1650, 313, 7, 28, "Input",ExpressionUUID->"8f603d4b-5b9a-412c-a997-73ddf8a15d93"],
Cell[57614, 1659, 29595, 906, 940, "Output",ExpressionUUID->"1429f14d-81f5-4183-885f-482de6c36c99"]
}, Open  ]],
Cell[87224, 2568, 2199, 65, 141, "Input",ExpressionUUID->"eb7fd61f-dada-4674-b31e-cab93fbd5fa0"],
Cell[89426, 2635, 735, 17, 48, "Input",ExpressionUUID->"bfa71743-f544-4a35-b27c-94da35b6c981"],
Cell[90164, 2654, 226, 5, 28, "Input",ExpressionUUID->"3e35a7d7-4b6e-4f2b-bd36-61e827caf7f1"],
Cell[90393, 2661, 677, 18, 31, "Input",ExpressionUUID->"167f7ef4-5862-4d9a-8c62-edb26a658e64"],
Cell[91073, 2681, 1247, 27, 48, "Input",ExpressionUUID->"2f5e1caa-d040-413f-ad42-c7d712b7b73b"],
Cell[92323, 2710, 263, 7, 28, "Input",ExpressionUUID->"d834a7fa-5d6a-4dd7-aa97-0e53dedbfbb9"],
Cell[CellGroupData[{
Cell[92611, 2721, 227, 4, 28, "Input",ExpressionUUID->"88a9c5de-eed9-407a-adfa-8dbd58ac9daf"],
Cell[92841, 2727, 393, 5, 32, "Output",ExpressionUUID->"dc287694-b021-44a7-85bf-a3dfaa151d96"]
}, Open  ]],
Cell[93249, 2735, 154, 3, 28, "Input",ExpressionUUID->"af75e1ac-48aa-42c0-9237-5841e8d1339a"]
}, Closed]],
Cell[CellGroupData[{
Cell[93440, 2743, 336, 8, 49, "Section",ExpressionUUID->"ce5830f7-ec03-4ae9-abe1-010f3c83262a"],
Cell[93779, 2753, 8463, 215, 730, "Input",ExpressionUUID->"78633469-a341-4a03-8231-f0e07a0d51d9"],
Cell[CellGroupData[{
Cell[102267, 2972, 491, 12, 48, "Input",ExpressionUUID->"7a29c0e0-305d-43ad-98f9-eb3de61573f5"],
Cell[102761, 2986, 15311, 388, 315, "Output",ExpressionUUID->"a274ab41-88d9-4de5-bf48-57f835a86f03"]
}, Open  ]],
Cell[118087, 3377, 344, 9, 28, "Input",ExpressionUUID->"bdc6874e-4cfd-4c55-9c42-c6014e622722"],
Cell[118434, 3388, 190, 4, 28, "Input",ExpressionUUID->"0f73cebf-8002-4a34-a2b6-84fa61832514"],
Cell[118627, 3394, 556, 14, 31, "Input",ExpressionUUID->"8fcb5d93-df0f-4348-9fee-2a7721ce4743"],
Cell[CellGroupData[{
Cell[119208, 3412, 1793, 46, 91, "Input",ExpressionUUID->"cb57e720-7a72-4a11-b71b-d9cec9b64180"],
Cell[121004, 3460, 584, 12, 32, "Output",ExpressionUUID->"7a3119e4-0310-4ce4-9556-1d555acc1418"]
}, Open  ]],
Cell[121603, 3475, 353, 8, 28, "Input",ExpressionUUID->"e2419375-3295-4125-a5d8-430a1865438c"],
Cell[CellGroupData[{
Cell[121981, 3487, 1397, 40, 69, "Input",ExpressionUUID->"6ace6a35-ab33-43d4-ab5e-7b7a29492194"],
Cell[123381, 3529, 366, 8, 55, "Output",ExpressionUUID->"bd3e62ca-2a79-468d-9636-2479f6a94b95"]
}, Open  ]]
}, Closed]]
}, Closed]]
}
]
*)


